Contrastive Meta-Learning for Partially Observable Few-Shot Learning

Many contrastive and meta-learning approaches learn representations by identifying common features in multiple views. However, the formalism for these approaches generally assumes features to be shared across views to be captured coherently. We consider the problem of learning a unified representation from partial observations, where useful features may be present in only some of the views. We approach this through a probabilistic formalism enabling views to map to representations with different levels of uncertainty in different components; these views can then be integrated with one another through marginalisation over that uncertainty. Our approach, Partial Observation Experts Modelling (POEM), then enables us to meta-learn consistent representations from partial observations. We evaluate our approach on an adaptation of a comprehensive few-shot learning benchmark, Meta-Dataset, and demonstrate the benefits of POEM over other meta-learning methods at representation learning from partial observations. We further demonstrate the utility of POEM by meta-learning to represent an environment from partial views observed by an agent exploring the environment.

==> POEM.py <==
import math
import torch
import torch.nn as nn
import torch.nn.functional as F

from models import BackboneNetwork


class POEM(nn.Module):
    def __init__(
        self, input_shape, hid_dim, z_dim, use_location, use_direction, use_coordinates
    ):
        super().__init__()
        self.use_location = use_location
        self.use_direction = use_direction
        self.use_coordinates = use_coordinates
        self.encoder = BackboneNetwork(
            input_shape, hid_dim, z_dim, use_location, use_direction, use_coordinates
        )

    def get_num_samples(self, targets, num_classes, dtype=None):
        """Compute number samples per class from targets by batch.

        Args:
            targets (tensor): Target class of each support example
            num_classes (int): Total number of classes across tasks.
            dtype (torch.dtype, optional): Optional data type of output. Defaults to None.

        Returns:
            num_samples (tensor): Number of samples per class by batch.
        """
        batch_size = targets.size(0)
        with torch.no_grad():
            ones = torch.ones_like(targets, dtype=dtype)
            num_samples = ones.new_zeros((batch_size, num_classes))
            num_samples.scatter_add_(1, targets, ones)
        return num_samples

    def inner_gaussian_product(self, means, precisions, targets):
        """Compute the product of n Gaussians for each item (where n can vary by item) from their means and precisions.
        Parameters
        ----------
        means : `torch.FloatTensor` instance
            A tensor containing the means of the Gaussian embeddings. This tensor has shape
            `(batch_size, num_examples, embedding_size)`.
        precisions : `torch.FloatTensor` instance
            A tensor containing the precisions of the Gaussian embeddings. This tensor has shape
            `(batch_size, num_examples, embedding_size)`.
        targets : `torch.LongTensor` instance
            A tensor containing the targets of the query points. This tensor has
            shape `(batch_size, num_examples)`.
        Returns
        -------
        product_mean : `torch.FloatTensor` instance
            A tensor containing the mean of the resulting product Gaussian. This tensor has shape
            `(batch_size, num_classes, embedding_size)`.
        product_precision : `torch.FloatTensor` instance
            A tensor containing the precision of resulting product Gaussians. This tensor has shape
            `(batch_size, num_classes, embedding_size)`.
        log_product_normalisation: `torch.FloatTensor` instance
            A tensor containing the log of the normalisation of resulting product Gaussians. This tensor has shape
            `(batch_size, num_classes)`.
        """
        assert means.shape == precisions.shape
        batch_size, num_examples, embedding_size = means.shape
        num_classes = len(torch.unique(targets))

        num_samples = self.get_num_samples(targets, num_classes, dtype=means.dtype)
        num_samples.unsqueeze_(-1)
        num_samples = torch.max(
            num_samples, torch.ones_like(num_samples)
        )  # Backup for testing only, always >= 1-shot in practice

        indices = targets.unsqueeze(-1).expand_as(means)

        product_precision = precisions.new_zeros(
            (batch_size, num_classes, embedding_size)
        )
        product_precision.scatter_add_(1, indices, precisions)

        product_mean = means.new_zeros((batch_size, num_classes, embedding_size))
        product_mean = torch.reciprocal(product_precision) * product_mean.scatter_add_(
            1, indices, precisions * means
        )

        product_normalisation_exponent = means.new_zeros(
            (batch_size, num_classes, embedding_size)
        )
        product_normalisation_exponent = 0.5 * (
            product_precision * torch.square(product_mean)
            - product_normalisation_exponent.scatter_add_(
                1, indices, precisions * torch.square(means)
            )
        )

        log_product_normalisation = means.new_zeros(
            (batch_size, num_classes, embedding_size)
        )
        log_product_normalisation = (
            (0.5 * (1 - num_samples))
            * torch.log(torch.ones_like(num_samples) * (2 * math.pi))
            + 0.5
            * (
                log_product_normalisation.scatter_add_(
                    1, indices, torch.log(precisions)
                )
                - torch.log(product_precision)
            )
            + product_normalisation_exponent
        )

        log_product_normalisation = log_product_normalisation.sum(dim=-1)

        return (
            product_mean,
            product_precision,
            log_product_normalisation,
        )

    def outer_gaussian_product(self, x_mean, x_precision, y_mean, y_precision):
        """
        Computes all Gaussian product pairs between Gaussian x and y.
        Args:
            x_mean : `torch.FloatTensor` instance
                A tensor containing the means of the query Gaussians. This tensor has shape
                `(batch_size, num_query_examples, embedding_size)`.
            x_precision : `torch.FloatTensor` instance
                A tensor containing the precisions of the query Gaussians. This tensor has shape
                `(batch_size, num_query_examples, embedding_size)`.
            y_mean : `torch.FloatTensor` instance
                A tensor containing the means of the proto Gaussians. This tensor has shape
                `(batch_size, num_classes, embedding_size)`.
            y_precision : `torch.FloatTensor` instance
                A tensor containing the precisions of the proto Gaussians. This tensor has shape
                `(batch_size, num_classes, embedding_size)`.
        Returns:
        product_mean : `torch.FloatTensor` instance
            A tensor containing the mean of the resulting product Gaussian. This tensor has shape
            `(batch_size, num_classes, num_query_examples, embedding_size)`.
        product_precision : `torch.FloatTensor` instance
            A tensor containing the precision of resulting product Gaussians. This tensor has shape
            `(batch_size, num_classes, num_query_examples, embedding_size)`.
        log_product_normalisation: `torch.FloatTensor` instance
            A tensor containing the log of the normalisation of resulting product Gaussians. This tensor has shape
            `(batch_size, num_classes, num_query_examples)`.
        """

        assert x_mean.shape == x_precision.shape
        assert y_mean.shape == y_precision.shape
        (batch_size, num_query_examples, embedding_size) = x_mean.shape
        num_classes = y_mean.size(1)
        assert x_mean.size(0) == y_mean.size(0)
        assert x_mean.size(2) == y_mean.size(2)

        x_mean = x_mean.unsqueeze(1).expand(
            batch_size, num_classes, num_query_examples, embedding_size
        )
        x_precision = x_precision.unsqueeze(1).expand(
            batch_size, num_classes, num_query_examples, embedding_size
        )
        y_mean = y_mean.unsqueeze(2).expand(
            batch_size, num_classes, num_query_examples, embedding_size
        )
        y_precision = y_precision.unsqueeze(2).expand(
            batch_size, num_classes, num_query_examples, embedding_size
        )

        product_precision = x_precision + y_precision
        product_mean = torch.reciprocal(product_precision) * (
            x_precision * x_mean + y_precision * y_mean
        )
        product_normalisation_exponent = 0.5 * (
            product_precision * torch.square(product_mean)
            - x_precision * torch.square(x_mean)
            - y_precision * torch.square(y_mean)
        )
        log_product_normalisation = (
            -0.5
            * torch.log(torch.ones_like(product_normalisation_exponent) * (2 * math.pi))
            + 0.5
            * (
                torch.log(x_precision)
                + torch.log(y_precision)
                - torch.log(product_precision)
            )
            + product_normalisation_exponent
        ).sum(dim=-1)
        return product_mean, product_precision, log_product_normalisation

    def compute_environment_representations(self, support_trajectories):
        """Compute unified environment representation at inference time (not required for training).

        Args:
            support_trajectories (dict):
                Dictionary of support views including optional view information.
                Observations are a 4D tensor of views from different items (where number of views can vary by item).

        Returns:
            env_means (tensor):
                A tensor containing the means of the resulting product Gaussian for each support item. This tensor has shape
                `(batch_size, num_classes, embedding_size)`.
            env_precisions (tensor):
                A tensor containing the means of the resulting product Gaussian for each support item. This tensor has shape
                `(batch_size, num_classes, embedding_size)`.
        """

        support_means, support_precisions = self.encoder.forward(
            support_trajectories["observations"],
            support_trajectories["locations"] if self.use_location else None,
            support_trajectories["directions"] if self.use_direction else None,
            support_trajectories["coordinates"] if self.use_coordinates else None,
        )

        support_means = support_means.unsqueeze(0)
        support_precisions = support_precisions.unsqueeze(0)
        support_targets = support_trajectories["targets"].unsqueeze(0)

        (
            env_means,
            env_precisions,
            log_env_normalisation,
        ) = self.inner_gaussian_product(
            support_means, support_precisions, support_targets
        )

        return env_means, env_precisions

    def compute_loss(self, support_trajectories, query_views):
        """Compute loss of query views given support views.

        Args:
            support_trajectories (dict):
                Dictionary of support views including optional view information.
                Observations are a 4D tensor of views from different items (where number of views can vary by item).

            query_views (dict):
                Dictionary of query views including optional view information.
                Observations are a 4D tensor of views from different items (where number of views can vary by item).

        Returns:
            output (dict):
                Dictionary containing scalar loss, class predictions for queries and mean accuracy of query predictions.
        """

        support_means, support_precisions = self.encoder.forward(
            support_trajectories["observations"],
            support_trajectories["locations"] if self.use_location else None,
            support_trajectories["directions"] if self.use_direction else None,
            support_trajectories["coordinates"] if self.use_coordinates else None,
        )

        query_means, query_precisions = self.encoder.forward(
            query_views["observations"],
            query_views["locations"] if self.use_location else None,
            query_views["directions"] if self.use_direction else None,
            query_views["coordinates"] if self.use_coordinates else None,
        )

        support_means = support_means.unsqueeze(0)
        support_precisions = support_precisions.unsqueeze(0)
        support_targets = support_trajectories["targets"].unsqueeze(0)
        query_means = query_means.unsqueeze(0)
        query_precisions = query_precisions.unsqueeze(0)
        query_targets = query_views["targets"].unsqueeze(0)

        (
            env_proto_means,
            env_proto_precisions,
            log_env_proto_normalisation,
        ) = self.inner_gaussian_product(
            support_means, support_precisions, support_targets
        )

        (
            env_obs_product_mean,
            env_obs_product_precision,
            log_env_obs_normalisation,
        ) = self.outer_gaussian_product(
            query_means, query_precisions, env_proto_means, env_proto_precisions
        )

        _, predictions = log_env_obs_normalisation.max(1)

        loss = F.cross_entropy(log_env_obs_normalisation, query_targets)
        accuracy = torch.eq(predictions, query_targets).float().mean()

        output = {}
        output["predictions"] = predictions
        output["loss"] = loss
        output["accuracy"] = accuracy
        output["support_precision_mean"] = support_precisions.mean()
        output["support_precision_var"] = support_precisions.var()
        output["query_precision_mean"] = query_precisions.mean()
        output["query_precision_var"] = query_precisions.var()

        return output

